Certified computations on no-three-in-line problems: exact values and witnesses in the cube, and the Guy-Kelly count in the plane

We report certified computations on four no-three-in-line questions, two in the cube and two in the plane, by one method: exact decision procedures inside symmetry strata, every witness re-verified by a second program sharing no code, every number traced to a public journal. (I) Let a(n) be the largest number of points of {0,...,n-1}^3 with no three collinear (A399138). We determine a(1),...,a(6) = 1, 8, 16, 28, 40, 64 with DRAT-certified unsatisfiability proofs, give certified lower bounds a(7) >= 73, a(8) >= 94, a(9) >= 116, a(10) >= 138, a(11) >= 164, and prove a(p) >= p^2 for every prime p. The optima share a layer structure 2n^2 - 2n + 4 that provably fails at n = 5 and n = 7. (II) For b(n), the largest number with no four coplanar (A280537), nineteen public configurations give lower bounds for 9 <= n <= 29, four of which improve the known bounds and their monotone closure (b(12) >= 31, b(21) >= 47, b(22) >= 49, b(27) >= 56); the cyclically invariant subspace has maximum 23 at n = 9 and 26 at n = 10; four kinds of symmetry are incompatible with the problem; no upper bound beyond 3n is known. (III) The Guy-Kelly first-moment heuristic for the plane is audited against exact counts (A000755 to n = 20): its corrected constant comes out in closed form, pi/sqrt(3), the threshold crossing n = 493 is reproduced, and its error is shown to depend on the shape of the question rather than on n alone, with an unbounded multiplier; whether the residual error is Theta(n) or Theta(n ln n), which decides whether the constant survives, cannot be told by counting, and we measure how far from telling we are. (IV) The direction spectrum of the 2n-point solutions is measured, and a line model with no fitted parameter reproduces its shape (fifteen constants within 12%, seven predicted blind) but not its scale. Withdrawn claims are kept in the text; each part states what it does not establish.

==> anc/README.txt <==
Ancillary files for "Certified computations on no-three-in-line problems: exact values and witnesses in the cube,
and the Guy-Kelly count in the plane" (version 1.0, 21 September 2026).  The article consolidates four earlier notes;
their Zenodo records are listed in its Section 8.  Witness archive for Part I: doi:10.5281/zenodo.22271375.

Part I (cube, no three collinear, OEIS A399138) -- Section 3.4 of the article
  verify_witness_lines.py          checks a configuration: all C(m,3) triples by exact integer cross products
                                   (0 collinear expected), distinctness, range.   usage: python3 verify_witness_lines.py <n> <file>
                                   (--selftest needs the calibration file sat_witness_n6_64.txt from certs/no3_3d/ of the repository)
  n8_94_c08_ord4_strata.txt        a(8)  >= 94,  stabiliser of order 4 (stratum c08)
  n8_94_c11_ord4_strata.txt        a(8)  >= 94,  stabiliser of order 4 (stratum c11), inequivalent to the previous
  n9_116_c08_ord4_strata.txt       a(9)  >= 116, stabiliser of order 4
  n9_116_c26_ord12_strata.txt      a(9)  >= 116, stabiliser of order 12; exact maximum of its stratum (CP-SAT status OPTIMAL)
  n10_138_c16_ord6_strata.txt      a(10) >= 138, exact maximum of its stratum
  n11_164_c26_ord12_strata.txt     a(11) >= 164, stabiliser of order 12; the bound inside the stratum is not closed
                                   Header lines (#) give provenance (symmetry class, solver status); then one point "x y z" per line.

Part I' (cube, no four coplanar, OEIS A280537) -- Section 4.4 of the article
  verify_witness.py                checks a configuration: all C(m,4) quadruples by exact 3x3 determinants
                                   (0 coplanar expected), distinctness, range.   usage: python3 verify_witness.py <n> <file>
                                   (--selftest needs the calibration file witness_n5.txt from certs/a280537/ of the repository)
  witness_n7_18_c03_ord2_strata.txt   n=7,  18 points, stabiliser of order 2
  witness_n7_18_c06_ord3_strata.txt   n=7,  18 points, stabiliser of order 3
  witness_n8_20_c03_ord2_strata.txt   n=8,  20 points, stabiliser of order 2
  witness_n8_20_c06_ord3_strata.txt   n=8,  20 points, stabiliser of order 3
  witness_n9_23_c06_ord3_strata.txt   n=9,  23 points, stabiliser of order 3
  witness_n9_23_c06_ord3_long.txt     n=9,  23 points, stabiliser of order 3, inequivalent to the previous
  witness_n11_28_c06_ord3_long.txt    n=11, 28 points, stabiliser of order 3 (best known; optimality not proved)
                                   Header lines (#) give provenance; then one point "x y z" per line.  The complete table of
                                   certified lower bounds (n = 9..29) and all other configurations are in the repository
                                   https://github.com/iwasborninbali/saturation (certs/a280537) and its mirror no3-results.

Part II' (plane, direction spectrum) -- Sections 6.1-6.3 of the article
  direction_spectrum_model_values.txt   the line model's predicted constants c_v^model(n) for the fifteen measured direction
                                        classes at n = 20, 30, 40; the header gives the renormalisation constants, called Z_n
                                        in the file and lambda_n in the article.
  direction_spectrum_data_by_strata.txt the measured constants c_v on Flammenkamp's database of no-three-in-line solutions,
                                        by n-stratum (n = 19-20, 29-31, 32-57) rather than pooled, measured independently
                                        of the model by a second agent (abs_spectrum_classes.py, 3 September 2026), with the
                                        solution counts per stratum recorded at the end of the file.

All thirteen configurations were re-verified with the two scripts above on 21 September 2026 (0 collinear triples, 0 coplanar
quadruples).  Programs, journals and the full record: https://github.com/iwasborninbali/saturation and
https://github.com/iwasborninbali/lemma-atelier (lemma 005, need 008).


==> anc/direction_spectrum_data_by_strata.txt <==
# спектр направлений базы Фламменкампа ПО СТРАТАМ n (втора, abs_spectrum_classes.py, 03.09.2026): c_v = пар направления v на решение / n, среднее по ориентациям класса, среднее по решениям страты
# база Фламменкампа, n = 19…20, решений 150634; c_v — пар направления v на решение / n, среднее по ориентациям класса, среднее по решениям
c_(1, 1) (среднее по ориентациям) = 0.7308
c_(1, 2) (среднее по ориентациям) = 0.5638
c_(1, 3) (среднее по ориентациям) = 0.4545
c_(2, 3) (среднее по ориентациям) = 0.4097
c_(1, 4) (среднее по ориентациям) = 0.3741
c_(1, 5) (среднее по ориентациям) = 0.3074
c_(2, 5) (среднее по ориентациям) = 0.2842
c_(3, 4) (среднее по ориентациям) = 0.3039
c_(1, 6) (среднее по ориентациям) = 0.2492
c_(1, 7) (среднее по ориентациям) = 0.2071
c_(2, 7) (среднее по ориентациям) = 0.1889
c_(3, 5) (среднее по ориентациям) = 0.2609
c_(4, 5) (среднее по ориентациям) = 0.2243
c_(1, 8) (среднее по ориентациям) = 0.1692
c_(3, 7) (среднее по ориентациям) = 0.1791
# база Фламменкампа, n = 29…31, решений 150436; c_v — пар направления v на решение / n, среднее по ориентациям класса, среднее по решениям
c_(1, 1) (среднее по ориентациям) = 0.7327
c_(1, 2) (среднее по ориентациям) = 0.5635
c_(1, 3) (среднее по ориентациям) = 0.4586
c_(2, 3) (среднее по ориентациям) = 0.4121
c_(1, 4) (среднее по ориентациям) = 0.3807
c_(1, 5) (среднее по ориентациям) = 0.3228
c_(2, 5) (среднее по ориентациям) = 0.3023
c_(3, 4) (среднее по ориентациям) = 0.3175
c_(1, 6) (среднее по ориентациям) = 0.2687
c_(1, 7) (среднее по ориентациям) = 0.2340
c_(2, 7) (среднее по ориентациям) = 0.2208
c_(3, 5) (среднее по ориентациям) = 0.2758
c_(4, 5) (среднее по ориентациям) = 0.2486
c_(1, 8) (среднее по ориентациям) = 0.1954
c_(3, 7) (среднее по ориентациям) = 0.2069
# база Фламменкампа, n = 32…57, решений 36138; c_v — пар направления v на решение / n, среднее по ориентациям класса, среднее по решениям
c_(1, 1) (среднее по ориентациям) = 0.7325
c_(1, 2) (среднее по ориентациям) = 0.5548
c_(1, 3) (среднее по ориентациям) = 0.4526
c_(2, 3) (среднее по ориентациям) = 0.4070
c_(1, 4) (среднее по ориентациям) = 0.3793
c_(1, 5) (среднее по ориентациям) = 0.3261
c_(2, 5) (среднее по ориентациям) = 0.3049
c_(3, 4) (среднее по ориентациям) = 0.3186
c_(1, 6) (среднее по ориентациям) = 0.2800
c_(1, 7) (среднее по ориентациям) = 0.2461
c_(2, 7) (среднее по ориентациям) = 0.2335
c_(3, 5) (среднее по ориентациям) = 0.2819
c_(4, 5) (среднее по ориентациям) = 0.2575
c_(1, 8) (среднее по ориентациям) = 0.2160
c_(3, 7) (среднее по ориентациям) = 0.2209
# число решений по стратам: n=19 — 32 577, n=20 — 118 057 (итого 150 634, полный перебор); n=29–31 — 45 005 + 24 985 + 80 446 = 150 436; n=32–57 — 36 138 (все только симметричные; n=21–28 — ещё 54 604, в таблицу не вошли); доля rot2 при n=19 — 592/32 577 = 1.82 %, при n=20 — 675/118 057 = 0.57 % (rot4: 16 при n=20; dia1: 16/17; rct4: 2 при n=19; dia2: 2 при n=20)


==> anc/direction_spectrum_model_values.txt <==
# модель прямых (lem-005): c_v^model(n) = Z_n·E_v/n, среднее по ориентациям класса; Z_n = (2n²−3n)/Σ_v E_v по всем неосевым примитивным направлениям
# класс | n=20 | n=30 | n=40
# Z_20 = 1.2027
# Z_30 = 1.1634
# Z_40 = 1.1386
1,1 0.7637 0.7441 0.7307
1,2 0.5629 0.5541 0.5468
1,3 0.4327 0.4316 0.4289
2,3 0.3766 0.3792 0.3784
1,4 0.3428 0.3492 0.3492
1,5 0.2781 0.2890 0.2922
2,5 0.2544 0.2665 0.2704
3,4 0.2737 0.2839 0.2867
1,6 0.2322 0.2440 0.2501
1,7 0.1931 0.2105 0.2168
2,7 0.1800 0.1978 0.2046
3,5 0.2309 0.2443 0.2490
4,5 0.2076 0.2223 0.2279
1,8 0.1657 0.1826 0.1890
3,7 0.1669 0.1852 0.1924


==> anc/n10_138_c16_ord6_strata.txt <==
# a(10) >= 138 for the 3D no-three-in-line problem (A399138): best lower bound at n=10 from the stratum sweep — no witness existed before this night
# exact maximum within the symmetry stratum c16_ord6 of O_h by CP-SAT, 2400 s — slack/night_2026-09-02/cube_strata.py, VM saturation-alg-1, 2026-09-03 ~06:50 WITA; journal: logs/2026-09-02_ночь/ИТОГ.md
# verified here by certs/no3_3d/verify_witness_lines.py (all C(138,3) = 428536 triples, integer cross products): 0 collinear; 138 distinct points in [0,9]^3; rigid (min kappa = 3), not improvable by exchanges of radius <= 3 (colleague)
0 0 3
0 1 2
0 1 6
0 2 4
0 2 6
0 3 7
0 3 8
0 4 1
0 4 3
0 5 1
0 5 7
0 6 5
0 6 9
0 7 2
0 7 8
0 8 4
0 8 5
1 0 2
1 0 6
1 1 1
1 1 2
1 2 6
1 3 7
1 3 9
1 4 0
1 4 3
1 5 0
1 6 3
1 6 5
1 7 8
1 7 9
1 8 1
1 8 8
1 9 4
1 9 5
2 0 4
2 0 6
2 1 6
2 2 0
2 3 8
2 3 9
2 5 9
2 8 0
2 8 1
2 9 1
2 9 7
3 0 7
3 0 8
3 1 7
3 1 9
3 2 8
3 2 9
3 3 1
3 5 0
3 5 1
3 8 4
3 8 6
3 9 0
3 9 4
4 0 1
4 0 3
4 1 0
4 1 3
4 6 8
4 6 9
4 7 0
4 8 9
4 9 2
4 9 8
5 0 1
5 0 7
5 1 0
5 2 9
5 3 0
5 3 1
5 8 6
5 8 9
5 9 6
5 9 8
6 0 5
6 0 9
6 1 3
6 1 5
6 4 8
6 4 9
6 6 8
6 7 0
6 7 1
6 8 0
6 8 2
6 9 1
6 9 2
7 0 2
7 0 8
7 1 8
7 1 9
7 4 0
7 6 0
7 6 1
7 7 9
7 8 3
7 9 3
7 9 5
8 0 4
8 0 5
8 1 1
8 1 8
8 2 0
8 2 1
8 3 4
8 3 6
8 4 9
8 5 6
8 5 9
8 6 0
8 6 2
8 7 3
8 8 7
8 8 8
8 9 3
8 9 7
9 1 4
9 1 5
9 2 1
9 2 7
9 3 0
9 3 4
9 4 2
9 4 8
9 5 6
9 5 8
9 6 1
9 6 2
9 7 3
9 7 5
9 8 3
9 8 7
9 9 6


==> anc/n11_164_c26_ord12_strata.txt <==
# a(11) >= 164 for the 3D no-three-in-line problem (A399138): best lower bound at n=11 from the stratum sweep — no witness existed before this night
# maximum within the symmetry stratum c26_ord12 (|H|=12, rot=6, inv=y) of O_h by CP-SAT, 1800 s, status FEASIBLE (bound 240 not closed) — slack/night_2026-09-02/cube_strata.py, VM saturation-alg-1, 2026-09-03 ~09:35 WITA; journal: logs/2026-09-02_ночь/ИТОГ.md
# verified here by certs/no3_3d/verify_witness_lines.py (all C(164,3) = 721764 triples, integer cross products): 0 collinear; 164 distinct points in [0,10]^3
0 1 2
0 1 6
0 2 6
0 2 8
0 3 0
0 3 1
0 4 8
0 4 9
0 5 4
0 5 5
0 6 5
0 7 0
0 7 1
0 8 9
0 9 3
0 9 7
0 10 3
0 10 7
1 0 4
1 0 8
1 1 2
1 1 8
1 2 9
1 2 10
1 3 0
1 3 5
1 4 2
1 4 3
1 5 7
1 6 10
1 7 0
1 7 6
1 8 6
1 8 9
1 9 1
1 10 3
1 10 7
2 0 2
2 0 4
2 1 0
2 1 1
2 2 3
2 2 7
2 3 8
2 4 1
2 6 2
2 6 10
2 7 8
2 8 4
2 8 10
2 9 6
2 9 9
2 10 9
3 0 9
3 0 10
3 1 5
3 1 10
3 2 2
3 4 1
3 5 9
3 8 8
3 9 0
3 9 6
3 10 0
3 10 1
4 0 1
4 0 2
4 1 7
4 1 8
4 2 9
4 3 9
4 5 0
4 8 2
4 8 10
4 9 10
4 10 5
5 0 5
5 0 6
5 1 3
5 3 1
5 4 10
5 5 0
5 5 10
5 6 0
5 7 9
5 9 7
5 10 4
5 10 5
6 0 5
6 1 0
6 2 0
6 2 8
6 5 10
6 7 1
6 8 1
6 9 2
6 9 3
6 10 8
6 10 9
7 0 9
7 0 10
7 1 4
7 1 10
7 2 2
7 5 1
7 6 9
7 8 8
7 9 0
7 9 5
7 10 0
7 10 1
8 0 1
8 1 1
8 1 4
8 2 0
8 2 6
8 3 2
8 4 0
8 4 8
8 6 9
8 7 2
8 8 3
8 8 7
8 9 9
8 9 10
8 10 6
8 10 8
9 0 3
9 0 7
9 1 9
9 2 1
9 2 4
9 3 4
9 3 10
9 4 0
9 5 3
9 6 7
9 6 8
9 7 5
9 7 10
9 8 0
9 8 1
9 9 2
9 9 8
9 10 2
9 10 6
10 0 3
10 0 7
10 1 3
10 1 7
10 2 1
10 3 9
10 3 10
10 4 5
10 5 5
10 5 6
10 6 1
10 6 2
10 7 9
10 7 10
10 8 2
10 8 4
10 9 4
10 9 8


==> anc/n8_94_c08_ord4_strata.txt <==
# A399138: a(8) >= 94 — 94 points in [0,7]^3, no three collinear (previous lower bound 93).
# Source: VM saturation-alg-1 (loyobondar-prod), ~/strata/n8_c08_ord4_94.txt, produced 2026-09-02 ~17:40 UTC by cube_strata.py (session saturation-cf, night 2->3.09.2026):
#   CP-SAT (OR-Tools) maximum of configurations invariant under the O_h subgroup stratum c08_ord4 (|H|=4 rot=2 inv=y), status FEASIBLE after 2400 s (not proven optimal within the stratum).
# Independent verification (session saturation-73, vtora): certs/no3_3d/verify_witness_lines.py 8 <file> 94 -> 134044 triples by integer cross products, 0 collinear;
#   second count (own cross-product loop) 0 collinear; 94 distinct points in range; kill-multiplicity min kappa = 3 (rigid: no single-point swap); exhaustive j<=3 exchange finds no 95.
# c08 and c11 witnesses are NOT equivalent under the 48 symmetries of the cube. Format: x y z per line.
# конвенция радиуса (lem-001, 03.09): «radius <= j» / «обмен ≤ j: нет» = глубина j исчерпывающего перебора exchange_search.py, не доказанный r(S) = min κ − 1
0 1 0
0 1 4
0 2 3
0 2 7
0 3 1
0 3 3
0 4 0
0 4 6
0 5 5
0 5 7
0 6 1
0 6 2
0 7 2
0 7 6
1 0 7
1 1 2
1 1 4
1 2 3
1 2 4
1 3 0
1 3 7
1 5 2
1 5 5
1 6 0
1 6 5
2 0 3
2 0 4
2 1 1
2 1 6
2 2 6
2 2 7
2 5 1
2 6 0
2 6 2
2 7 0
2 7 2
3 0 2
3 0 4
3 2 0
3 2 1
3 3 0
3 3 3
3 5 6
3 6 6
3 6 7
3 7 4
3 7 5
4 0 2
4 0 3
4 1 0
4 1 1
4 2 1
4 4 4
4 4 7
4 5 6
4 5 7
4 7 3
4 7 5
5 0 5
5 0 7
5 1 5
5 1 7
5 2 6
5 5 0
5 5 1
5 6 1
5 6 6
5 7 3
5 7 4
6 1 2
6 1 7
6 2 2
6 2 5
6 4 0
6 4 7
6 5 3
6 5 4
6 6 3
6 6 5
6 7 0
7 0 1
7 0 5
7 1 5
7 1 6
7 2 0
7 2 2
7 3 1
7 3 7
7 4 4
7 4 6
7 5 0
7 5 4
7 6 3
7 6 7


==> anc/n8_94_c11_ord4_strata.txt <==
# A399138: a(8) >= 94 — 94 points in [0,7]^3, no three collinear (previous lower bound 93).
# Source: VM saturation-alg-1 (loyobondar-prod), ~/strata/n8_c11_ord4_94.txt, produced 2026-09-02 ~17:40 UTC by cube_strata.py (session saturation-cf, night 2->3.09.2026):
#   CP-SAT (OR-Tools) maximum of configurations invariant under the O_h subgroup stratum c11_ord4 (|H|=4 rot=2 inv=n), status FEASIBLE after 2400 s (not proven optimal within the stratum).
# Independent verification (session saturation-73, vtora): certs/no3_3d/verify_witness_lines.py 8 <file> 94 -> 134044 triples by integer cross products, 0 collinear;
#   second count (own cross-product loop) 0 collinear; 94 distinct points in range; kill-multiplicity min kappa = 2 (rigid: no single-point swap); exhaustive j<=3 exchange finds no 95.
# c08 and c11 witnesses are NOT equivalent under the 48 symmetries of the cube. Format: x y z per line.
# конвенция радиуса (lem-001, 03.09): «radius <= j» / «обмен ≤ j: нет» = глубина j исчерпывающего перебора exchange_search.py, не доказанный r(S) = min κ − 1
0 1 2
0 1 4
0 2 1
0 2 7
0 3 4
0 3 6
0 4 2
0 5 3
0 5 5
0 6 0
0 6 5
0 7 1
0 7 3
1 0 2
1 0 4
1 1 3
1 2 5
1 2 7
1 3 0
1 4 1
1 4 7
1 5 3
1 5 6
1 6 2
1 6 6
1 7 0
1 7 5
2 0 1
2 0 7
2 1 5
2 1 7
2 2 6
2 3 0
2 5 0
2 6 3
2 6 6
2 7 3
2 7 5
3 0 4
3 0 6
3 1 0
3 2 0
3 3 1
3 3 2
3 6 1
3 6 7
3 7 2
4 0 2
4 1 1
4 1 7
4 4 1
4 4 2
4 5 0
4 6 0
4 7 4
4 7 6
5 0 3
5 0 5
5 1 3
5 1 6
5 2 0
5 4 0
5 5 6
5 6 5
5 6 7
5 7 1
5 7 7
6 0 0
6 0 5
6 1 2
6 1 6
6 2 3
6 2 6
6 3 1
6 3 7
6 4 0
6 5 5
6 5 7
6 6 3
6 7 2
6 7 4
7 0 1
7 0 3
7 1 0
7 1 5
7 2 3
7 2 5
7 3 2
7 4 4
7 4 6
7 5 1
7 5 7
7 6 2
7 6 4


==> anc/n9_116_c08_ord4_strata.txt <==
# A399138: a(9) >= 116 — 116 points in [0,8]^3, no three collinear (first lower bounds for n=9 this night: 114 from stratum c04, then 116 here).
# Source: VM saturation-alg-1, ~/strata/n9_c08_ord4_116.txt, produced 2026-09-02 ~19:50 UTC by cube_strata.py (session saturation-cf): CP-SAT maximum within the O_h subgroup stratum c08_ord4 (|H|=4 rot=2 inv=y), status FEASIBLE (not proven optimal in the stratum).
# Independent verification (session saturation-73, vtora): certs/no3_3d/verify_witness_lines.py 9 <file> 116 -> 253460 triples by integer cross products, 0 collinear; second count (own cross-product loop) 0 collinear; 116 distinct points in range; kill-multiplicity min kappa = 2 (rigid, no single-point swap); exhaustive j<=3 exchange finds no 117.
# Format: x y z per line.
# конвенция радиуса (lem-001, 03.09): «radius <= j» / «обмен ≤ j: нет» = глубина j исчерпывающего перебора exchange_search.py, не доказанный r(S) = min κ − 1
0 0 5
0 1 1
0 1 3
0 2 3
0 2 7
0 3 1
0 3 7
0 4 5
0 4 8
0 5 2
0 6 0
0 6 6
0 7 4
0 7 6
0 8 0
1 0 1
1 0 6
1 1 0
1 1 6
1 2 5
1 2 7
1 3 0
1 3 1
1 5 3
1 5 8
1 6 7
1 6 8
1 7 2
1 7 4
1 8 3
1 8 4
2 0 4
2 1 2
2 1 8
2 2 8
2 3 3
2 3 6
2 5 0
2 5 6
2 6 5
2 7 1
2 7 7
2 8 5
2 8 7
3 0 6
3 1 0
3 2 0
3 2 6
3 3 2
3 4 8
3 5 1
3 6 7
3 8 1
3 8 8
4 0 2
4 0 7
4 1 7
4 1 8
4 7 0
4 7 1
4 8 1
4 8 6
5 0 0
5 0 7
5 2 1
5 3 7
5 4 0
5 5 6
5 6 2
5 6 8
5 7 8
5 8 2
6 0 1
6 0 3
6 1 1
6 1 7
6 2 3
6 3 2
6 3 8
6 5 2
6 5 5
6 6 0
6 7 0
6 7 6
6 8 4
7 0 4
7 0 5
7 1 4
7 1 6
7 2 0
7 2 1
7 3 0
7 3 5
7 5 7
7 5 8
7 6 1
7 6 3
7 7 2
7 7 8
7 8 2
7 8 7
8 0 8
8 1 2
8 1 4
8 2 2
8 2 8
8 3 6
8 4 0
8 4 3
8 5 1
8 5 7
8 6 1
8 6 5
8 7 5
8 7 7
8 8 3


==> anc/n9_116_c26_ord12_strata.txt <==
# a(9) >= 116 for the 3D no-three-in-line problem (A399138): second 116-point witness at n=9, from the symmetry stratum c26_ord12 (|H|=12, rot=6, inv=y)
# EXACT MAXIMUM WITHIN THE STRATUM: CP-SAT status OPTIMAL, bound 116 — slack/night_2026-09-02/cube_strata.py, VM saturation-alg-1, 2026-09-03 ~04:05 WITA; journal: logs/2026-09-02_ночь/ИТОГ.md
# verified here by certs/no3_3d/verify_witness_lines.py (all C(116,3) = 253460 triples, integer cross products): 0 collinear; 116 distinct points in [0,8]^3
0 1 5
0 2 2
0 2 3
0 3 5
0 3 7
0 4 1
0 4 3
0 5 4
0 5 6
0 6 6
0 7 0
0 7 4
0 8 0
0 8 1
1 0 3
1 1 2
1 1 6
1 2 6
1 2 7
1 3 1
1 4 0
1 5 2
1 5 8
1 6 3
1 6 7
1 7 5
1 8 0
1 8 4
2 0 5
2 0 6
2 1 1
2 1 2
2 2 0
2 2 8
2 3 8
2 5 1
2 6 7
2 7 3
2 7 7
2 8 6
3 0 1
3 0 3
3 1 7
3 2 0
3 3 3
3 3 5
3 4 0
3 5 5
3 5 8
3 6 1
3 7 2
3 7 8
3 8 4
3 8 6
4 0 5
4 0 7
4 1 8
4 3 8
4 5 0
4 7 0
4 8 1
4 8 3
5 0 2
5 0 4
5 1 0
5 1 6
5 2 7
5 3 0
5 3 3
5 4 8
5 5 3
5 5 5
5 6 8
5 7 1
5 8 5
5 8 7
6 0 2
6 1 1
6 1 5
6 2 1
6 3 7
6 5 0
6 6 0
6 6 8
6 7 6
6 7 7
6 8 2
6 8 3
7 0 4
7 0 8
7 1 3
7 2 1
7 2 5
7 3 0
7 3 6
7 4 8
7 5 7
7 6 1
7 6 2
7 7 2
7 7 6
7 8 5
8 0 7
8 0 8
8 1 4
8 1 8
8 2 2
8 3 2
8 3 4
8 4 5
8 4 7
8 5 1
8 5 3
8 6 5
8 6 6
8 7 3


==> anc/verify_witness.py <==
"""verify_witness.py — независимая проверка свидетеля A280537: перебор ВСЕХ четвёрок в целочисленной
арифметике. Намеренно не использует ни списка плоскостей, ни какой-либо структуры перечислителя:
единственный вход — координаты точек, единственный критерий — определитель.
usage: python3 verify_witness.py n ПУТЬ | n "(x,y,z) ..." | --file ПУТЬ [n [сколько]] | --selftest"""
import re, sys, os
from itertools import combinations
def det3(a,b,c,d):
    u=[b[i]-a[i] for i in range(3)];v=[c[i]-a[i] for i in range(3)];w=[d[i]-a[i] for i in range(3)]
    return u[0]*(v[1]*w[2]-v[2]*w[1])-u[1]*(v[0]*w[2]-v[2]*w[0])+u[2]*(v[0]*w[1]-v[1]*w[0])
def check(n, pts, expect=None):
    if len(pts) < 3:
        print(f"  ОТКАЗ: свидетель ПУСТОЙ или слишком мал ({len(pts)} точек) — проверять нечего, это НЕ подтверждение")
        return False
    if expect is not None and len(pts) != expect:
        print(f"  ОТКАЗ: точек {len(pts)}, а ожидалось {expect}")
        return False
    if len(set(pts))!=len(pts): print("  ОТКАЗ: точки НЕ различны"); return False
    if not all(0<=c<n for p in pts for c in p): print("  ОТКАЗ: точка вне куба"); return False
    bad=[q for q in combinations(pts,4) if det3(*q)==0]
    print(f"n={n}: точек {len(pts)}, компланарных четвёрок {len(bad)}"
          + (f"  ПЕРВАЯ: {bad[0]}  — СВИДЕТЕЛЬ НЕВЕРЕН" if bad else "  — свидетель ЧИСТ"))
    return not bad
# Калибровочный случай берётся из АРТЕФАКТА, а не сочиняется.
_HERE=os.path.dirname(os.path.abspath(__file__))
def _parse(txt):
    cl="\n".join(l for l in txt.splitlines() if not l.strip().startswith("#"))
    pts=[tuple(map(int,m)) for m in re.findall(r'\((\d+),(\d+),(\d+)\)',cl)]
    if not pts:
        pts=[tuple(int(t) for t in l.split()) for l in cl.splitlines()
             if len(l.split())==3 and all(t.lstrip("-").isdigit() for t in l.split())]
    return pts
GOOD_N=5
def GOOD_SAMPLE(): return _parse(open(os.path.join(_HERE,"witness_n5.txt")).read())
def PLANT_BAD(pts, rnd):
    # Четыре точки с общей координатой z компланарны по построению — определитель обязан обнулиться.
    for _ in range(200):
        z=rnd.randrange(GOOD_N)
        q=[(x,y,z) for x in range(GOOD_N) for y in range(GOOD_N)]
        rnd.shuffle(q); t=q[:4]
        if len(set(t))==4:
            return list(dict.fromkeys(t+[r for r in pts if r not in t]))
    return None
if __name__=="__main__":
    a=sys.argv[1:]
    if not a:
        print("  ОТКАЗ: нечего проверять"); sys.exit(1)
    if a[0]=="--selftest":
        # Проверяльщик, ни разу не показавший ОТКАЗ, не проверен.
        import random; ok=True
        for trial in range(20):
            rnd=random.Random(trial)
            good=GOOD_SAMPLE()
            if not check(GOOD_N,good):
                print(f"  СБОЙ САМОПРОВЕРКИ: чистый вход отвергнут (попытка {trial})"); ok=False; break
            bad=PLANT_BAD(list(good),rnd)
            if bad is None: continue
            if check(GOOD_N,bad):
                print(f"  СБОЙ САМОПРОВЕРКИ: ГРЯЗНЫЙ вход принят (попытка {trial}) — проверяльщик слеп"); ok=False; break
        print("  самопроверка ПРОЙДЕНА: чистое принимается, грязное отвергается" if ok else "  самопроверка ПРОВАЛЕНА")
        sys.exit(0 if ok else 1)
    if a[0]=="--file":
        txt=open(a[1]).read(); nums=a[2:]
    else:
        txt=open(a[1]).read() if (len(a)>1 and os.path.exists(a[1])) else (a[1] if len(a)>1 else "")
        nums=[a[0]]+a[2:]
    pts=_parse(txt)
    def _num(i): return int(nums[i]) if len(nums)>i and nums[i].lstrip("-").isdigit() else None
    n=_num(0); exp=_num(1)
    if n is None:
        if not pts: print("  ОТКАЗ: свидетель ПУСТОЙ — проверять нечего"); sys.exit(1)
        n=max(c for p in pts for c in p)+1
    sys.exit(0 if check(n,pts,exp) else 1)


==> anc/verify_witness_lines.py <==
"""verify_witness_lines.py — независимая проверка свидетеля для трёхмерного no-three-in-line:
перебор ВСЕХ троек целочисленными векторными произведениями. Никакой связи с кодировкой и с
перечислителем: вход — только координаты.
usage: python3 verify_witness_lines.py n ПУТЬ | n "(x,y,z) ..." | --file ПУТЬ [n [сколько]] | --selftest"""
import re, sys, os
from itertools import combinations
def cross(a,b,c):
    u=[b[i]-a[i] for i in range(3)]; v=[c[i]-a[i] for i in range(3)]
    return (u[1]*v[2]-u[2]*v[1], u[2]*v[0]-u[0]*v[2], u[0]*v[1]-u[1]*v[0])
def check(n, pts, expect=None):
    if len(pts) < 3:
        print(f"  ОТКАЗ: свидетель ПУСТОЙ или слишком мал ({len(pts)} точек) — проверять нечего, это НЕ подтверждение")
        return False
    if expect is not None and len(pts) != expect:
        print(f"  ОТКАЗ: точек {len(pts)}, а ожидалось {expect}")
        return False
    if len(set(pts))!=len(pts): print("  точки НЕ различны"); return False
    if not all(0<=c<n for p in pts for c in p): print("  точка вне куба"); return False
    bad=[t for t in combinations(pts,3) if cross(*t)==(0,0,0)]
    import math
    print(f"  n={n}: точек {len(pts)}, проверено троек {math.comb(len(pts),3)}, коллинеарных {len(bad)}"
          + (f"  ПЕРВАЯ {bad[0]} — СВИДЕТЕЛЬ НЕВЕРЕН" if bad else "  — свидетель ЧИСТ"))
    return not bad
# ПРАВИЛО: калибровочный случай берётся из АРТЕФАКТА, а не сочиняется. Сочинённый
# "заведомо чистый" вход уже один раз оказался грязным (слой 4x4x2 содержит три
# коллинеарные точки), и самопроверка ловила собственную ошибку, а не проверяльщика.
import os as _os
_HERE=_os.path.dirname(_os.path.abspath(__file__))
GOOD_N = 6
def GOOD_SAMPLE():
    txt=open(_os.path.join(_HERE,"sat_witness_n6_64.txt")).read()
    cl="\n".join(l for l in txt.splitlines() if not l.strip().startswith("#"))
    pts=[tuple(map(int,m)) for m in re.findall(r'\((\d+),(\d+),(\d+)\)',cl)]
    if not pts:
        pts=[tuple(int(t) for t in l.split()) for l in cl.splitlines()
             if len(l.split())==3 and all(t.lstrip("-").isdigit() for t in l.split())]
    return pts
def PLANT_BAD(pts, rnd):
    # Подсаживаем ЯВНУЮ коллинеарную тройку a, a+d, a+2d внутри куба и убираем
    # столько прочих точек, чтобы тройка точно осталась.
    for _ in range(200):
        a=(rnd.randrange(GOOD_N),rnd.randrange(GOOD_N),rnd.randrange(GOOD_N))
        d=(rnd.randrange(-2,3),rnd.randrange(-2,3),rnd.randrange(-2,3))
        if d==(0,0,0): continue
        t=[tuple(a[i]+k*d[i] for i in range(3)) for k in (0,1,2)]
        if all(0<=c<GOOD_N for q in t for c in q) and len(set(t))==3:
            return list(dict.fromkeys(t+[q for q in pts if q not in t]))
    return None
if __name__=="__main__":
    a=sys.argv[1:]
    if not a:
        print("  ОТКАЗ: нечего проверять"); sys.exit(1)
    if a[0]=="--selftest":
        # Проверяльщик, ни разу не показавший ОТКАЗ, не проверен. Здесь он обязан
        # принять заведомо чистый вход и отвергнуть заведомо грязный.
        import random
        ok = True
        for trial in range(20):
            random.seed(trial)
            good = GOOD_SAMPLE()
            if not check(GOOD_N, good):
                print(f"  СБОЙ САМОПРОВЕРКИ: чистый вход отвергнут (попытка {trial})"); ok=False; break
            bad = PLANT_BAD(list(good), random)
            if bad is None: continue
            if check(GOOD_N, bad):
                print(f"  СБОЙ САМОПРОВЕРКИ: ГРЯЗНЫЙ вход принят (попытка {trial}) — проверяльщик слеп"); ok=False; break
        print("  самопроверка ПРОЙДЕНА: чистое принимается, грязное отвергается" if ok else "  самопроверка ПРОВАЛЕНА")
        sys.exit(0 if ok else 1)
    if a[0]=="--file":
        txt=open(a[1]).read(); nums=a[2:]
    else:
        # argv[2] — либо путь, либо сам текст свидетеля. Различаем по существованию файла.
        # Молчаливый разбор ПУТИ как данных даёт ложную тревогу на ВЕРНОМ свидетеле, а это
        # хуже простого отказа: посторонний аудитор естественно передаёт путь.
        txt=open(a[1]).read() if (len(a)>1 and os.path.exists(a[1])) else (a[1] if len(a)>1 else "")
        nums=[a[0]]+a[2:]
    # Два формата, оба явные; строки-комментарии (#) отбрасываются.
    #   A: "(x,y,z) (x,y,z) ..."           — наш вывод из SAT
    #   B: по одной точке на строку "x y z" — формат первого солвера
    # Расширять разбор дальше НЕ следует: свободный парсер тем и опасен, что находит
    # числа там, где их не имели в виду.
    clean = "\n".join(l for l in txt.splitlines() if not l.strip().startswith("#"))
    pts=[tuple(map(int,m)) for m in re.findall(r'\((\d+),(\d+),(\d+)\)',clean)]
    if not pts:
        pts=[tuple(int(t) for t in l.split()) for l in clean.splitlines()
             if len(l.split())==3 and all(t.lstrip("-").isdigit() for t in l.split())]
    def _num(i): return int(nums[i]) if len(nums)>i and nums[i].lstrip("-").isdigit() else None
    n=_num(0); exp=_num(1)
    if n is None:
        if not pts: print("  ОТКАЗ: свидетель ПУСТОЙ — проверять нечего"); sys.exit(1)
        n=max(c for p in pts for c in p)+1
    sys.exit(0 if check(n,pts,exp) else 1)


==> anc/witness_n11_28_c06_ord3_long.txt <==
# A280537 n=11 points=28 — ВТОРОЙ класс конфигурации размера 28 при n=11 (лучшее известное; оптимальность не доказана): не эквивалентен certs/a280537_first_solver/n11/n11_28pts.txt под 48 движениями куба (канонические формы различны, мультимножества квадратов расстояний различны); стабилизатор 3 (поворот вокруг диагонали), как у первого солвера. Источник: CP-SAT коллеги, страта c06 точной модели плоскостей (16.5 млн плоскостей), 7209 с, 16 воркеров, status FEASIBLE, bound 33 (~/strata_p_long, 03.09.2026). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 3, заменяемых 0.
0 0 0
0 2 9
0 7 1
1 0 7
1 3 3
1 5 8
2 4 9
2 7 10
2 9 0
3 1 3
3 3 1
3 9 4
4 3 9
4 9 2
4 10 6
5 6 10
5 8 1
6 4 10
6 10 5
7 1 0
7 10 2
8 1 5
9 0 2
9 2 4
9 4 3
10 2 7
10 5 6
10 6 4


==> anc/witness_n7_18_c03_ord2_strata.txt <==
# A280537 n=7 points=18 — ТРЕТИЙ класс оптимума при n=7: не эквивалентен ни witness_n7_18_first_solver.txt (стабилизатор 1), ни witness_n7_18_c06_ord3_strata.txt (стабилизатор 3); стабилизатор 2 (полуоборот). Источник: CP-SAT страта c03 (подгруппа O_h порядка 2) точной модели плоскостей коллеги (~/strata_p на ВМ, 03.09.2026). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 5, заменяемых 0.
0 0 2
0 5 1
0 6 4
1 1 0
1 2 4
1 2 5
2 6 0
3 1 6
3 5 5
4 0 0
4 3 6
4 4 1
5 1 3
5 4 1
5 6 6
6 0 5
6 3 4
6 5 3


==> anc/witness_n7_18_c06_ord3_strata.txt <==
# A280537 n=7 points=18 — ВТОРОЙ класс оптимума при n=7: не эквивалентен witness_n7_18_first_solver.txt под 48 движениями куба (канонические формы различны; стабилизатор 3 против 1; мультимножества квадратов расстояний различны). Источник: CP-SAT страта c06 (подгруппа O_h порядка 3, поворот вокруг диагонали) точной модели плоскостей коллеги (~/strata_p на ВМ, 03.09.2026); проверено второй сессией (втора): certs/a280537/verify_witness.py — компланарных четвёрок 0; прямая жёсткость (rigid_check_a280537.py) — ЖЁСТКО, min κ³ = 4, заменяемых точек 0.
0 2 5
0 3 2
0 5 1
1 0 5
1 6 3
2 0 3
2 4 5
2 5 0
3 1 6
3 2 0
4 4 6
4 5 2
4 6 4
5 0 2
5 1 0
5 2 4
6 3 1
6 4 4


==> anc/witness_n8_20_c03_ord2_strata.txt <==
# A280537 n=8 points=20 — второй класс конфигурации размера 20 при n=8 (a(8) ≥ 20, оптимальность не доказана): не эквивалентен certs/a280537_first_solver/n8_20pts_first_solver.txt (стабилизатор 1) под 48 движениями куба; стабилизатор 2 (полуоборот). Источник: CP-SAT страта c03 точной модели плоскостей коллеги (~/strata_p, 03.09.2026). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 4, заменяемых 0.
0 1 2
0 3 1
0 6 3
1 4 0
1 5 5
1 7 6
2 1 2
2 6 0
2 6 2
3 0 5
3 1 0
3 2 7
4 7 7
5 2 1
5 4 7
5 7 3
6 0 1
7 0 4
7 3 5
7 5 3


==> anc/witness_n8_20_c06_ord3_strata.txt <==
# A280537 n=8 points=20 — третий класс конфигурации размера 20 при n=8: не эквивалентен ни n8_20pts_first_solver.txt (стабилизатор 1), ни witness_n8_20_c03_ord2_strata.txt (стабилизатор 2); стабилизатор 3 (поворот вокруг диагонали). Источник: CP-SAT страта c06 точной модели плоскостей коллеги (~/strata_p, 03.09.2026). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 6, заменяемых 0.
0 4 6
0 5 3
0 6 5
1 1 1
1 1 7
1 7 1
2 2 2
3 0 5
3 4 7
4 6 0
4 7 3
5 0 6
5 3 0
5 6 7
6 0 4
6 5 0
6 7 5
7 1 1
7 3 4
7 5 6


==> anc/witness_n9_23_c06_ord3_long.txt <==
# A280537 n=9 points=23 — ТРЕТИЙ класс конфигурации размера 23 при n=9 (лучшее известное): не эквивалентен ни n9_23pts.txt первого солвера, ни witness_n9_23_c06_ord3_strata.txt (страта c06 за 300 с) — канонические формы и мультимножества квадратов расстояний различны; стабилизатор 3 (поворот вокруг диагонали), как у обоих прежних. Источник: второй проход CP-SAT коллеги, страта c06, 3600 с, 8 воркеров (~/strata_p_long, 03.09.2026, status FEASIBLE, bound 27). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 5, заменяемых 0.
0 2 2
0 5 8
0 7 5
1 1 1
1 2 7
1 8 5
2 0 2
2 2 0
2 7 1
3 3 3
4 6 8
4 7 6
5 0 7
5 1 8
5 8 0
6 4 7
6 8 4
7 1 2
7 5 0
7 6 4
8 0 5
8 4 6
8 5 1


==> anc/witness_n9_23_c06_ord3_strata.txt <==
# A280537 n=9 points=23 — ВТОРОЙ класс конфигурации размера 23 при n=9 (лучшее известное; оптимальность не доказана): не эквивалентен certs/a280537_first_solver/n9/n9_23pts.txt под 48 движениями куба — канонические формы различны и мультимножества квадратов расстояний различны (инвариант); стабилизаторы обоих — порядка 3 (поворот вокруг диагонали). Источник: CP-SAT страта c06 точной модели плоскостей коллеги (~/strata_p на ВМ, 03.09.2026). Проверено второй сессией (втора): verify_witness.py — компланарных четвёрок 0; прямая жёсткость — ЖЁСТКО, min κ³ = 6, заменяемых 0.
0 2 1
0 3 8
0 6 4
1 0 2
1 2 5
1 7 6
2 1 0
2 5 1
3 4 8
3 7 8
3 8 0
4 0 6
4 4 4
4 8 3
5 1 2
6 1 7
6 4 0
7 6 1
7 7 7
7 8 3
8 0 3
8 3 4
8 3 7

